Bourgain's vector-valued Stein inequality implies superreflexivity

We prove that if \(X\) is a Banach space for which Bourgain's vector-valued Stein inequality holds, then \(X\) is superreflexive. We also present two examples of a superreflexive Banach space for which the vector-valued Stein property fails, the second of these being a twisted Hilbert space. This second example is used to deduce that the validity of the Stein inequality is not a three-space property.

==> anc/README-TH-main.md <==
# Lean verification of Theorem 4.1 — A twisted Hilbert space without the Stein property

This archive accompanies Theorem 4.1 (LaTeX label `thm:TH-main`) of Jan van Neerven’s *Bourgain’s vector-valued Stein inequality implies superreflexivity*. The declaration corresponding to the revised manuscript, which defines its block norm in (4.16), is **`THMain.Final.thm_TH_main`** in [TH/Theorem.lean](TH/Theorem.lean). It has no hypotheses.

## What the theorem checks

Lean constructs a complex Hilbert space $H$, a complex Banach space $Z$, and bounded complex-linear maps giving an exact sequence
$$
0\longrightarrow H\xrightarrow{j} Z\xrightarrow{\pi}H\longrightarrow0.
$$
It proves that $j$ is injective with closed range, that $\operatorname{ran}j=\ker\pi$, and that $\pi$ is surjective. It also checks the normalisations $\|ju\|=\|u\|/4$ and $\min_{\pi z=x}\|z\|=\|x\|$.

For this $Z$, Lean proves that there is a numerical $c>0$ such that
$$
\mathfrak s_n(Z)\ge c\sqrt{\log(n+1)}\qquad(n\ge2),
$$
and proves that $Z$ fails the Stein property. The declaration `THMain.Cube.steinConstant` takes the real infimum over the constants valid for exactly $n$ inputs, all finite uniform sign cubes, and all choices of the initial-coordinate conditional expectations. The proof includes the upper bound $\mathfrak s_n\le n$, so the set defining the infimum is nonempty.

**Superreflexivity is checked in an equivalent formulation.** Lean constructs an equivalent complex norm $M$ on $Z$ such that, whenever $M(z),M(w)\le1$,
$$
\min\{M(z+w),M(z-w)\}\le 2-10^{-4}.
$$
The predicate `THMain.Final.UniformlyNonsquareRenormable` states exactly the existence of such a norm for some positive gap. To pass to the manuscript’s definition of superreflexivity, one invokes the classical implication that every Banach space admitting an equivalent uniformly nonsquare norm is superreflexive. This implication is external to the Lean development. The kernel checks the geometric conclusion directly. For the classical characterisation, see A. Wiśnicki, *Towards the fixed point property for superreflexive spaces*, Theorem 2.1 (James and Enflo). [DOI](https://doi.org/10.1017/S0004972700019900)

## Correspondence with the written proof

The same centralizer $\Omega_N$, the same supremum norm (4.16), and the same four-coordinate Stein tests occur in both proofs. Two arguments differ.

1. **The duality estimate (4.15).** The manuscript differentiates $\langle F_x(z),F_y(-\overline z)\rangle$ at zero and applies Cauchy’s estimate. Lean proves the same inequality, with constant $4$, by induction on the four-branch tree. The induction bounds a weighted sum of the absolute differences of the logarithmic slopes. Expanding the complex pairing in coordinates then yields (4.15). See `log_variation` in [TH/Blocks.lean](TH/Blocks.lean) and `defect` in [TH/ComplexBlocks.lean](TH/ComplexBlocks.lean).
2. **Superreflexivity.** The manuscript applies the three-space theorem of Enflo, Lindenstrauss and Pisier once it has identified the kernel and quotient. Lean equips $Z$ with $M(z)=(\|z\|^2+\|\pi z\|^2)^{1/2}$ and proves the uniform nonsquareness estimate above using the parallelogram identities in the kernel and quotient and lifts that attain the quotient norm. See [TH/Geometry.lean](TH/Geometry.lean) and [TH/Renorm.lean](TH/Renorm.lean).

In the block formulas mathlib writes the complex inner product with the second entry linear, so the Lean source reverses the two arguments of each manuscript pairing. The map `lift` in [TH/Witness.lean](TH/Witness.lean) multiplies the test coordinates by $2^{-N}$ to pass from the probability-normalised Hilbert norm to the Euclidean norm used in Lean.

There is one indexing convention to bear in mind. The manuscript sums over $N\ge1$. The Lean sums also include $N=0$, with $H_0=\mathbb C$ and $Z_0$ two-dimensional. This gives another witness to the existential statement of Theorem 4.1. The growing lower bounds come from the positive-depth blocks. Lean uses the extra block for the elementary one-term test.

| Step to inspect | Declarations within the source file |
| --- | --- |
| The block norm (4.16), kernel norm, norm-attaining lift and comparison (4.20) with $b=1/9$ | `graph`, `inject_norm`, `lift_norm`, `lower`, `upper` in [TH/Model.lean](TH/Model.lean) |
| The exact sequence of square sums with the concrete blocks | `exact_sequence` in [TH/Exact.lean](TH/Exact.lean) and `global_exact` in [TH/ComplexBlocks.lean](TH/ComplexBlocks.lean) |
| Four-coordinate seed and residual of norm $\sqrt N\,(\log 9)/\sqrt5$ | `seed_residual_formula` and `averaged_residual_norm` in [TH/Finite.lean](TH/Finite.lean) |
| Realisation of the test in $Z$ and identification of its filtration with initial-coordinate averages | `witness` in [TH/Witness.lean](TH/Witness.lean) and `ordered` in [TH/Cube.lean](TH/Cube.lean) |
| The $4^N$-term bound, passage to all $n$, and the infimum defining $\mathfrak s_n$ | `block_lower`, `quantitative` and `not_stein` in [TH/Stein.lean](TH/Stein.lean), then `lower_for_constants` in [TH/Constants.lean](TH/Constants.lean) |

The additional declaration `THMain.Paper.thm_TH_main_strip` in [TH/PaperTheorem.lean](TH/PaperTheorem.lean) verifies a version using the interpolation derivative norm of an earlier draft. The proof of `THMain.Final.thm_TH_main` is independent of that additional construction.

## Reproducing the check

The project pins Lean 4.19.0 and mathlib v4.19.0 (commit `c44e0c8ee63ca166450922a373c7409c5d26b00b`). With elan installed, extract the archive and run the following commands in the directory containing `lean-toolchain` and `lakefile.toml`. The first command retrieves compiled mathlib dependencies. [Lean installation instructions](https://lean-lang.org/install/)

```sh
lake exe cache get
lake build
lake env lean TH/Theorem.lean
```

The final command rechecks the theorem file and reports

```text
'THMain.Final.thm_TH_main' depends on axioms: [propext, Classical.choice, Quot.sound]
```

These are Lean’s standard axioms of propositional extensionality, classical choice, and quotient soundness. The axiom report covers dependencies reached through imported lemmas as well. There are no `sorry` placeholders or project-specific axioms in the proof.

